A closed-form law for the Salikhov-Zeilberger-Zudilin-Bai family, and computational evidence that Bai's point is optimal

Salikhov (2008), Zeilberger-Zudilin (2020) and Bai (2026) bound the irrationality measure of pi with the same shape of complex integral. This note gives one closed-form law mu(a0,a1,b) for the whole family, shows that it reproduces all three published records, proves that it is exactly scale-invariant, and gives evidence that Bai's parameter point is the global optimum of the family - a statement Bai explicitly declines to make about her own result. The admissible configurations are forced by a Machin condition: zeros at 0, +-w, +-wbar and poles at +-P give a linear form in 1 and pi if and only if P^2 - N(w) = 2P Im(w). The law depends only on the two ratios a0/a1 and b/a1, so the infinite three-parameter lattice is exactly two-dimensional. The 2-adic saving is exactly 5(2a1-b)/2 per n, in two regimes, and no further saving exists. The decay rate is governed by the min-max value of the steepest-descent method, the lowest level at which the two endpoints of the integral become connected within a sublevel set of the integrand; the value obtained from the least critical level is a lower bound for mu and serves as a screening. Among the sixteen admissible configurations with P < 100, exactly one carries a triple that yields a bound, namely Salikhov's (P = 5, w = 1+2i), and the least mu over all sixteen and over all primitive triples with a0, a1 <= 10 and b <= 22 is 7.103205334137 at (2,2,3). Within that configuration the minimum is 7.101862832356 at (1857,1857,2785), which is Bai's point, the vertex sitting exactly at Q = 2a/(3a-2b) = 3714. Each statement carries an explicit label, PROVED or VERIFIED or CONJECTURE, and the reservations of scope are stated in the note. An ancillary file re-derives every numerical claim from scratch, with no external dependency.

==> anc/verify_szzb.py <==
#!/usr/bin/env python3
# ============================================================================
#  verify_szzb.py  --  ancillary verifier for the note
#     "A closed-form law for the Salikhov-Zeilberger-Zudilin-Bai family,
#      and the optimality of Bai's parameters for mu(pi)"
#
#  Plain Python 3.  STANDARD LIBRARY ONLY  (no numpy, no scipy, no mpmath,
#  no sympy).  Takes NO command-line argument: just run it.
#  Every stage prints as soon as it is done.
#
#  ---------------------------------------------------------------- SIZE SWITCH
#  Stage 6c (Bai's point, 1857/1857/2785) builds a window with 2784 branches
#  from about 90000 exact rational candidates.  Peak memory is modest but the
#  stage is by far the slowest.  Set DO_BAI = False to skip it entirely; the
#  other five stages are unaffected.
DO_SWEEP = True      # Stage 11: the screening sweep of Section 9, about half a minute.
DO_BAI = True
#  Stage 5 scans n up to NMAX_NECESSITY.  Lower it if the run is too long.
#
#  QUICK = True runs only the stages that carry what is new in this version:
#  6 (the three published records), 7, 10, 11 and 12.  Stages 1 to 5, 8 and 9
#  are unchanged from the first version and are skipped.  Use it when the run
#  has to fit in a short session; leave it False to re-derive everything.
#
#  Stage 12 (min-max value) repeats every selection on each grid of MM_GRIDS.
#  220 already settles every verdict below; the larger values only sharpen the
#  agreement between the grid level and the exact critical value, and show that
#  the selection does not depend on the grid.  Drop the last entries if the run
#  is too long, or set DO_MINMAX = False to skip stage 12 entirely.
NMAX_NECESSITY = 40
DO_MINMAX = True
MM_GRIDS = (220, 360, 560)
QUICK = False
# ============================================================================

import sys, time
from fractions import Fraction as Fr
from decimal import Decimal, getcontext
from math import comb, isqrt, gcd
import math, heapq

getcontext().prec = int(45)

# ---------------------------------------------------------------- self-test
def selftest():
    bad = []
    if int(2) ** int(10) != int(1024): bad.append("power")
    if int(7) // int(2) != int(3): bad.append("floor division")
    if comb(int(10), int(3)) != int(120): bad.append("comb")
    if not (Fr(1, 2) < Fr(2, 3)): bad.append("Fraction order")
    if (Decimal(1) / Decimal(3)).quantize(Decimal("1.0000000000")) != Decimal("0.3333333333"):
        bad.append("Decimal")
    if bad:
        print("SELF-TEST FAILED: " + ", ".join(bad)); sys.exit(int(1))
    print("self-test  : arithmetic controls OK", flush=True)
selftest()

T0 = time.time()
t = time.time()
_ = sum(comb(int(600), int(k)) for k in range(int(0), int(601)))
UNIT = time.time() - t
print("benchmark  : %.3f s for one reference block; the whole run is roughly "
      "%d to %d times that" % (UNIT, int(120), int(600)), flush=True)
print("", flush=True)

def hdr(s): print("=" * int(74) + "\n" + s + "\n" + "=" * int(74), flush=True)

# ---------------------------------------------------------------- utilities
def polymul(a, b):
    r = [int(0)] * (len(a) + len(b) - int(1))
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                if y: r[i + j] += x * y
    return r

def polypow(a, e):
    r = [int(1)]; x = a[:]
    while e:
        if e & int(1): r = polymul(r, x)
        x = polymul(x, x); e >>= int(1)
    return r

def v2(x):
    if x == int(0): return None
    k = int(0)
    while x % int(2) == int(0): x //= int(2); k += int(1)
    return k

def vp(x, p):
    k = int(0)
    while x % p == int(0): x //= p; k += int(1)
    return k

def sieve(N):
    s = [True] * (N + int(1)); s[0] = s[1] = False
    for i in range(int(2), isqrt(N) + int(1)):
        if s[i]:
            for j in range(i * i, N + int(1), i): s[j] = False
    return [i for i in range(N + int(1)) if s[i]]
PR = sieve(int(200000))

if QUICK:
    print("")
    print("STAGE 1  --  skipped (QUICK = True); unchanged since the first version")
else:
    # ============================================================ 1. Newton polygon
    hdr("STAGE 1  --  quartic factorisation and 2-adic Newton polygon  (Theorem 6)")
    u = [int(-5), int(1)]
    u2 = polymul(u, u); u4 = polymul(u2, u2)
    Q = [int(0)] * int(5)
    for k, c in enumerate(u4): Q[k] += c
    for k, c in enumerate(u2): Q[k] += int(6) * c
    Q[0] += int(25)
    prod = polymul([int(40), int(-12), int(1)], [int(20), int(-8), int(1)])
    print("  Q(t) = (t-5)^4 + 6(t-5)^2 + 25 has coefficients (ascending) :", Q)
    print("  (t*t-12t+40)(t*t-8t+20)                                    :", prod)
    print("  identical :", Q == prod)
    print("  v2 of the coefficients of Q :", [v2(c) for c in Q])
    print("  lower hull vertices at k = 0, 2, 4  ->  slopes -3/2 and -1")
    print("  i.e. the roots 6+-2i have 2-adic valuation 3/2, the roots 4+-2i have 1")
    print("")
    print("  n    v2(A_0)   floor(5n/2)-1   excess   unique minimiser")
    for n in range(int(4), int(25), int(2)):
        E0 = E1 = int(2) * n; F = int(3) * n + int(1); L = F - int(1)
        NP = polymul(polypow(u, E0), polypow(Q, E1))
        S = int(0); vals = []
        for i in range(int(0), L + int(1)):
            k = L - i
            term = (NP[k] if int(0) <= k < len(NP) else int(0)) * comb(L + i, i) * int(10) ** k
            S += term
            if term: vals.append((v2(term), k))
        vals.sort()
        a0v = v2(S) - (int(2) * F - int(1)); bound = (int(5) * n) // int(2) - int(1)
        uniq = len(vals) > int(1) and vals[0][0] < vals[1][0]
        print("  %3d   %6d      %6d       %3d      %s" % (n, a0v, bound, a0v - bound,
                                                          "yes" if uniq else "NO"))
    print("  -> excess bounded, minimiser unique : c2 = 5/2 per unit of n is exact.")
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

if QUICK:
    print("")
    print("STAGE 2  --  skipped (QUICK = True); unchanged since the first version")
else:
    # ============================================================ 2. super-Catalan
    hdr("STAGE 2  --  super-Catalan identity and Kummer  (Theorem 5)")
    okI = True
    for A in range(int(0), int(9)):
        for B in range(int(0), int(9)):
            num = comb(int(2) * A, A) * comb(int(2) * B, B)
            if num % comb(A + B, A) != int(0): okI = False
    print("  S(A,B) = C(2A,A)C(2B,B)/C(A+B,A) is an integer on 0..8 x 0..8 :", okI)
    tot = bad = int(0)
    for p in (int(11), int(13), int(17), int(19), int(23)):
        for A in range(int(0), int(3) * p):
            for B in range(int(0), int(3) * p):
                if A + B > int(3) * p: continue
                S = comb(int(2) * A, A) * comb(int(2) * B, B) // comb(A + B, A)
                nu = A % p; mu = B % p
                eps = int(1) if nu + mu >= p else int(0)
                pred = (int(1) if int(2) * nu >= p else int(0)) \
                     + (int(1) if int(2) * mu >= p else int(0)) - eps
                tot += int(1)
                if vp(S, p) != pred: bad += int(1)
    print("  ord_p S = floor(2{A/p}) + floor(2{B/p}) - eps :  %d / %d agreements%s"
          % (tot - bad, tot, "  (EXACT)" if bad == int(0) else "  (%d FAILURES)" % bad))
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

if QUICK:
    print("")
    print("STAGE 3  --  skipped (QUICK = True); unchanged since the first version")
else:
    # ============================================================ 3. closed form b_n
    hdr("STAGE 3  --  closed form for b_n against the polynomial machinery  (Theorem 4)")
    def Zzero(m, L):
        return sum((int(-2)) ** n0 * comb(int(2) * m, n0) * comb(int(2) * L - n0, L)
                   for n0 in range(int(0), min(int(2) * m, L) + int(1)))

    def A0_poly(a0, a1, b, n, P, D, NN):
        E0, E1, F = a0 * n, a1 * n, b * n + int(1); L = F - int(1); TP = int(2) * P
        tt = [-P, int(1)]; t2 = polymul(tt, tt); t4 = polymul(t2, t2)
        QQ = [int(0)] * int(5)
        for k, c in enumerate(t4): QQ[k] += c
        for k, c in enumerate(t2): QQ[k] += int(-2) * D * c
        QQ[0] += NN * NN
        NP = polymul(polypow(tt, E0), polypow(QQ, E1))
        S = sum(comb(L + i, i) * (NP[L - i] if int(0) <= L - i < len(NP) else int(0))
                * TP ** (L - i) for i in range(int(0), L + int(1)))
        return Fr(S, TP ** (int(2) * L + int(1)))

    def A0_closed(a0, a1, b, n, P, D, NN):
        E0, E1, F = a0 * n, a1 * n, b * n + int(1); L = F - int(1); k0 = E0 // int(2)
        V = polypow([NN * NN, int(-2) * D, int(1)], E1)
        tot = sum(Vs * P ** (int(2) * (k0 + s)) * Zzero(k0 + s, L)
                  for s, Vs in enumerate(V) if Vs)
        return Fr(tot, (int(2) * P) ** (int(2) * L + int(1)))

    cases = [(int(2), int(2), int(3), int(2), int(5), int(-3), int(5)),
             (int(2), int(2), int(3), int(4), int(5), int(-3), int(5)),
             (int(2), int(2), int(3), int(6), int(5), int(-3), int(5)),
             (int(3), int(3), int(4), int(2), int(5), int(-3), int(5)),
             (int(2), int(3), int(5), int(2), int(5), int(-3), int(5)),
             (int(3), int(3), int(5), int(4), int(5), int(-3), int(5)),
             (int(2), int(2), int(3), int(4), int(13), int(33), int(65)),
             (int(2), int(2), int(4), int(4), int(13), int(33), int(65))]
    allok = True
    for (a0, a1, b, n, P, D, NN) in cases:
        x = A0_poly(a0, a1, b, n, P, D, NN); y = A0_closed(a0, a1, b, n, P, D, NN)
        allok = allok and (x == y)
        print("  P=%2d (%d,%d,%d) n=%d : identical = %s" % (P, a0, a1, b, n, x == y))
    print("  -> closed form confirmed on two configurations :", allok)
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

if QUICK:
    print("")
    print("STAGE 4/5  --  skipped (QUICK = True); unchanged since the first version")
else:
    # ============================================================ 4./5. criterion
    hdr("STAGE 4/5  --  divisibility criterion, sufficiency and necessity")
    def make_fact(p):
        f = [int(1)] * p
        for i in range(int(1), p): f[i] = f[i - int(1)] * i % p
        inv = [int(1)] * p; inv[p - int(1)] = pow(f[p - int(1)], p - int(2), p)
        for i in range(p - int(1), int(0), int(-1)): inv[i - int(1)] = inv[i] * i % p
        return f, inv

    def Cmod(a, b, p, f, inv):
        r = int(1)
        while a or b:
            ad = a % p; bd = b % p
            if bd > ad: return int(0)
            r = r * f[ad] % p * inv[bd] % p * inv[ad - bd] % p
            a //= p; b //= p
        return r

    def binser(e, imax, p, f, inv):
        if e >= int(0): return [Cmod(e, i, p, f, inv) for i in range(imax + int(1))]
        M = -e
        return [((-Cmod(M + i - int(1), i, p, f, inv)) % p if i % int(2)
                 else Cmod(M + i - int(1), i, p, f, inv)) for i in range(imax + int(1))]

    def Sigma(a0, a1, b, n, p, P=int(5), D=int(-3), NN=int(5)):
        """Sigma mod p ;  p divides A_0  <=>  Sigma == 0."""
        E0, E1, F = a0 * n, a1 * n, b * n + int(1); L = F - int(1); k0 = E0 // int(2)
        f, inv = make_fact(p)
        P2 = pow(P, int(2), p); P4 = pow(P, int(4), p)
        c4 = [int(1), int(-4), int(6), int(-4), int(1)]
        c2 = [int(1), int(0), int(-2), int(0), int(1)]
        c0 = [int(1), int(4), int(6), int(4), int(1)]
        G = [(P4 * c4[k] - int(2) * D * P2 * c2[k] + NN * NN * c0[k]) % p for k in range(int(5))]
        H = [int(1)]
        for _ in range(E1):
            W = [int(0)] * min(len(H) + int(4), L + int(1))
            for i, x in enumerate(H):
                if x:
                    for k in range(int(5)):
                        if i + k <= L: W[i + k] = (W[i + k] + x * G[k]) % p
            H = W
        Bm = [((-Cmod(int(2) * k0, i, p, f, inv)) % p if i % int(2)
               else Cmod(int(2) * k0, i, p, f, inv)) for i in range(L + int(1))]
        Bp = binser(int(2) * (L - k0) - int(4) * E1, L, p, f, inv)
        B = [int(0)] * (L + int(1))
        for i, x in enumerate(Bm):
            if x:
                for j in range(int(0), L + int(1) - i):
                    if Bp[j]: B[i + j] = (B[i + j] + x * Bp[j]) % p
        tot = sum(h * B[L - j] for j, h in enumerate(H) if h and L - j >= int(0)) % p
        return tot * pow(P, int(2) * k0, p) % p

    def criterion(a0, a1, b, n, p):
        rho = ((a0 * n) // int(2)) % p; al = (a1 * n) % p; be = (b * n) % p
        if int(2) * al >= p: return False
        for k in range(int(0), int(2) * al + int(1)):
            A = (rho + k) % p; B = (be - A) % p
            eps = int(1) if A > be else int(0)
            lhs = (int(1) if int(2) * A >= p else int(0)) \
                + (int(1) if int(2) * B >= p else int(0)) - eps
            if lhs < int(1): return False
        return True

    tot = int(0); vio_suf = int(0); vio_nec = []
    for (a0, a1, b) in [(int(2), int(2), int(3)), (int(3), int(3), int(4)),
                        (int(4), int(4), int(5)), (int(3), int(3), int(5)),
                        (int(6), int(4), int(7))]:
        for n in range(int(6), NMAX_NECESSITY + int(1)):
            if (a0 * n) % int(2): continue
            for p in PR:
                if p > max(a0, a1, b) * n + int(2): break
                if p <= int(5) or p * p <= a0 * n + int(4) * a1 * n: continue
                cr = criterion(a0, a1, b, n, p); dv = (Sigma(a0, a1, b, n, p) == int(0))
                tot += int(1)
                if cr and not dv: vio_suf += int(1)
                if dv and not cr: vio_nec.append((a0, a1, b, n, p, (n % p) / p))
        print("  (%d,%d,%d) done, cumulative %d tests, %.1f s"
              % (a0, a1, b, tot, time.time() - T0), flush=True)
    print("")
    print("  %d tests" % tot)
    print("  violations of SUFFICIENCY (criterion says yes, p does not divide) : %d"
          % vio_suf + ("   <-- must be 0" if vio_suf == int(0) else "   <-- PROBLEM"))
    print("  violations of NECESSITY  (p divides, criterion says no)          : %d  (%.1f%%)"
          % (len(vio_nec), float(100) * len(vio_nec) / tot))
    print("")
    print("  the exceptions are NOT a function of omega; same p, same residue of n :")
    for p in (int(19), int(23), int(31)):
        nmin = max(int(6), (p - int(2) + int(2)) // int(3)); nmax = (p * p - int(1)) // int(10)
        byres = {}
        for n in range(nmin, nmax + int(1)):
            byres.setdefault(n % p, []).append((n, Sigma(int(2), int(2), int(3), n, p) == int(0)))
        inc = [(r, v) for r, v in byres.items()
               if len(v) > int(1) and len(set(d for _, d in v)) > int(1)]
        print("    p = %2d : %d residue classes with >= 2 values of n, %d INCOHERENT"
              % (p, sum(int(1) for v in byres.values() if len(v) > int(1)), len(inc)))
        for r, v in inc[:int(3)]:
            print("        residue %2d (omega = %.4f) : " % (r, r / p)
                  + ", ".join("n=%d:%s" % (n, "divides" if d else "does not") for n, d in v))
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

# ============================================================ 6. the law
hdr("STAGE 6  --  the cubic, the window, and mu for the three published records")
D30 = Decimal
def dln(x): return D30(x).ln()
B2 = [Fr(1, 6), Fr(-1, 30), Fr(1, 42), Fr(-1, 30), Fr(5, 66), Fr(-691, 2730), Fr(7, 6)]
def digamma(xf):
    """psi at a positive rational, Decimal, shift + asymptotic series."""
    x = D30(xf.numerator) / D30(xf.denominator)
    s = D30(0); K = int(60)
    for i in range(K):
        s += D30(1) / (x + D30(i))
    z = x + D30(K)
    r = z.ln() - D30(1) / (D30(2) * z)
    zz = z * z; pw = zz
    for k, bb in enumerate(B2):
        r -= (D30(bb.numerator) / D30(bb.denominator)) / (D30(int(2) * (k + int(1))) * pw)
        pw *= zz
    return r - s

def cuberoots(A, B, C, Dc):
    """All roots of A x^3 + B x^2 + C x + Dc, A != 0.

    Returns (r, p1, q1, others):
      r        a real root, located by bisection on the Cauchy bracket and
               then polished by Newton -- no positive-only seeding, so a
               negative root is found just as reliably as a positive one;
      p1, q1   B/A + r and -Dc/(A r), the elementary symmetric functions of
               the two remaining roots (kept in this form so that the
               calibrated conjugate-pair path below is unchanged);
      others   None when the two remaining roots are a conjugate pair, or
               the pair of real roots when the cubic has three real roots.

    The second case occurs for five of the sixteen admissible configurations
    and must be handled separately: there is then no conjugate pair, and the
    product of the two remaining roots can be negative.
    """
    A = D30(A); B = D30(B); C = D30(C); Dc = D30(Dc)
    if A < D30(0):
        A = -A; B = -B; C = -C; Dc = -Dc
    f = lambda x: ((A * x + B) * x + C) * x + Dc
    # Cauchy bracket: every real root lies in [-R, R], and f(-R) < 0 < f(R)
    R = D30(1) + max(abs(B / A), abs(C / A), abs(Dc / A))
    lo = -R; hi = R
    flo = f(lo)
    for _ in range(int(400)):
        mid = (lo + hi) / D30(2)
        fm = f(mid)
        if fm == D30(0):
            lo = hi = mid; break
        if (flo < D30(0)) != (fm < D30(0)): hi = mid
        else: lo = mid; flo = fm
    x = (lo + hi) / D30(2)
    for _ in range(int(200)):                      # Newton polish
        fx = f(x)
        fp = (D30(3) * A * x + D30(2) * B) * x + C
        if fp == D30(0): break
        nx = x - fx / fp
        if abs(nx - x) <= abs(nx) * D30("1e-40"): x = nx; break
        x = nx
    r = x
    p1 = B / A + r
    q1 = -Dc / (A * r)
    # deflate: A x^2 + b2 x + c2 carries the two remaining roots
    b2 = B + A * r
    c2 = C + b2 * r
    disc = b2 * b2 - D30(4) * A * c2
    if disc < D30(0):
        return r, p1, q1, None
    sq = disc.sqrt()
    x2 = (-b2 + sq) / (D30(2) * A)
    x3 = (-b2 - sq) / (D30(2) * A)
    return r, p1, q1, (x2, x3)


def oddcontent(P, NN, Dd, a1, b):
    """sum_q c_q log q over the odd primes q dividing content(P+w) or content(P-w),
    with c_q = e_q (2 a1 - b).  This is the last term of Lambda in Section 7; at
    P = 5 both contents are powers of 2 and the sum is empty."""
    uu2 = (NN + Dd) // int(2); vv2 = (NN - Dd) // int(2)
    u = isqrt(uu2); v = isqrt(vv2)
    assert u * u == uu2 and v * v == vv2
    tot = D30(0)
    for g in (gcd(P + u, v), gcd(P - u, v)):
        g = abs(int(g))
        while g % int(2) == int(0) and g > int(0):
            g //= int(2)
        q = int(3)
        while q * q <= g:
            if g % q == int(0):
                e = int(0)
                while g % q == int(0):
                    g //= q; e += int(1)
                tot += D30(e * (int(2) * a1 - b)) * D30(q).ln()
            q += int(2)
        if g > int(1):
            tot += D30(int(2) * a1 - b) * D30(g).ln()
    return tot

WMEMO = {}

def law(a0, a1, b, P, Dd, NN, segs_d, verbose=False, screen=False):
    M = P * P
    A = a0 + int(4) * a1 - int(2) * b
    Bq = -(a0 * (int(2) * Dd + M) + int(4) * a1 * (Dd + M) - int(4) * b * Dd)
    Cq = a0 * (NN * NN + int(2) * Dd * M) + int(4) * a1 * Dd * M - int(2) * b * NN * NN
    Dq = -a0 * M * NN * NN
    r, p1, q1, others = cuberoots(A, Bq, Cq, Dq)
    ND = D30(NN * NN); DD = D30(Dd)

    def Ereal(x):
        """exponent of the integrand at a real saddle point x"""
        return (D30(a0) / D30(2)) * abs(x).ln() \
             + D30(a1) * abs(x * x - D30(2) * DD * x + ND).ln() \
             - D30(b) * abs(x - D30(M)).ln()

    if others is None:
        # one real root and a conjugate pair -- calibrated path, unchanged
        e1 = -p1; e2 = q1
        F12 = e2 * e2 - D30(2) * DD * e2 * e1 + ND * (e1 * e1 - D30(2) * e2) \
            + D30(4) * DD * DD * e2 - D30(2) * DD * ND * e1 + ND * ND
        G12 = e2 - D30(M) * e1 + D30(M) * D30(M)
        logmod2 = (D30(a0) / D30(2)) * e2.ln() + D30(a1) * abs(F12).ln() \
                - D30(b) * abs(G12).ln()
        # S is the LARGEST of the three critical levels and s the opposite of the
        # SMALLEST, with no assumption about which stationary point carries which:
        # when the cubic has a conjugate pair, the real root is not always the one
        # of largest exponent (stage 12 counts the exceptions).
        Epair = logmod2 / D30(2)
        Ereal = (D30(a0) / D30(2)) * abs(r).ln() \
            + D30(a1) * abs(r * r - D30(2) * DD * r + ND).ln() \
            - D30(b) * abs(r - D30(M)).ln()
        S = Ereal if Ereal > Epair else Epair
        s = -(Ereal if Ereal < Epair else Epair)
    else:
        # three real saddle points: S is the largest exponent, s the opposite
        # of the smallest. In the case above this same rule returns exactly
        # the assignment used there, so the two branches agree.
        ex = sorted([Ereal(r), Ereal(others[int(0)]), Ereal(others[int(1)])])
        s = -ex[int(0)]
        S = ex[int(2)]
    # The analytic half costs a cubic; the arithmetic half costs a sum of
    # digammas.  With screen=True the second is not computed at all unless the
    # triple passes s, S > 0, which only a small fraction do.  Nothing changes
    # in what is returned when it does pass.
    if screen and not (s > D30(0) and S > D30(0)):
        return None, None, None, S, s
    segs, d = segs_d
    R = max(b, a0 + int(4) * a1 - int(2) * b)
    # the key carries the window itself: the same triple is evaluated against
    # two different windows in stage 6 (Salikhov's own, and the full one).
    key = (a0, a1, b, d, tuple(segs))
    if key in WMEMO:
        W = WMEMO[key]
    else:
        lo_min = Fr(int(1), d * R)
        W = D30(0)
        for x0, y0 in segs:
            x1 = max(x0, lo_min)
            if y0 > x1: W += digamma(y0) - digamma(x1)
        W = W / D30(d)
        WMEMO[key] = W
    lam2m, lam2p = twoadic(P, NN, Dd, a0, a1, b)
    c2 = c2_of(a1, b, lam2p, lam2m)
    cP = max(int(0), int(2) * b - a0 - int(2) * a1)
    Lam = D30(R) - W - D30(c2.numerator) / D30(c2.denominator) * D30(2).ln() \
        + D30(cP) * D30(P).ln() - oddcontent(P, NN, Dd, a1, b)
    mu = D30(1) + (S + Lam) / (s - Lam)
    if verbose:
        print("      S = %s" % (+S), "\n      s = %s" % (+s))
        print("      R = %d   W = %s" % (R, +W))
        print("      Lambda = %s" % (+Lam))
    return mu, W, Lam, S, s

def twoadic(P, NN, Dd, a0, a1, b):
    """2-adic weights of P-w and P+w, recovered from the norms."""
    # norms : N(P-w) and N(P+w) with u,v reconstructed from D = u^2-v^2, N = u^2+v^2
    uu2 = (NN + Dd) // int(2); vv2 = (NN - Dd) // int(2)
    u = isqrt(uu2); v = isqrt(vv2)
    assert u * u == uu2 and v * v == vv2
    def lam(a, bb):
        nn = a * a + bb * bb; k = int(0)
        while nn % int(2) == int(0): nn //= int(2); k += int(1)
        return Fr(k, int(2))
    return lam(P - u, v), lam(P + u, v)

def c2_of(a1, b, lp, lm):
    weights = [max(lp, lm)] * int(2) + [min(lp, lm)] * int(2)
    rest = Fr(b); tot = Fr(0)
    for wgt in weights:
        take = min(rest, Fr(a1)); tot += wgt * take; rest -= take
        if rest <= int(0): break
    tot += rest
    return int(2) * (lp + lm) * a1 - b - tot

def frac(x): return x - (x.numerator // x.denominator)
def holds(A, be):
    if be < Fr(1, 2): return Fr(1, 2) <= A <= be + Fr(1, 2)
    return (A <= be - Fr(1, 2)) or (A >= Fr(1, 2))
def pred(c0, c1, cb, w):
    rho = frac(c0 * w); al = frac(c1 * w); be = frac(cb * w)
    if int(2) * al >= int(1): return False
    lo = rho; hi = rho + int(2) * al
    pts = [(lo, hi)] if hi <= int(1) else [(lo, Fr(1)), (Fr(0), hi - int(1))]
    for a, bb in pts:
        cand = sorted(set([a, bb] + [z for z in (Fr(1, 2), be - Fr(1, 2), be + Fr(1, 2))
                                     if a < z < bb]))
        for i in range(len(cand) - int(1)):
            if not holds((cand[i] + cand[i + int(1)]) / int(2), be): return False
        for z in (a, bb):
            if not holds(z, be): return False
    return True
def window(a0, a1, b):
    d = int(1) if a0 % int(2) == int(0) else int(2)
    c0 = Fr(a0 * d, int(2)); c1 = Fr(a1 * d); cb = Fr(b * d)
    dens = set()
    for v in (c0, c1, cb, c0 + int(2) * c1, abs(c0 - cb), abs(c0 + int(2) * c1 - cb),
              abs(c1 - cb)):
        for mm in (v, int(2) * v):
            if mm > int(0): dens.add(int(mm))
    cand = set([Fr(0), Fr(1)])
    for m in dens:
        for k in range(int(0), m + int(1)): cand.add(Fr(k, m))
    cs = sorted(cand); segs = []; cur = None
    for i in range(len(cs) - int(1)):
        ok = pred(c0, c1, cb, (cs[i] + cs[i + int(1)]) / int(2))
        if ok and cur is None: cur = cs[i]
        if not ok and cur is not None: segs.append((cur, cs[i])); cur = None
    if cur is not None: segs.append((cur, cs[-1]))
    return segs, d

sd = window(int(2), int(2), int(3))
mu, W, Lam, S, s = law(int(2), int(2), int(3), int(5), int(-3), int(5), sd)
print("  (a0,a1,b) = (2,2,3)   Zeilberger-Zudilin")
print("      window : %s" % " U ".join("[%s,%s)" % (x, y) for x, y in sd[0]))
print("      W = %s   Lambda = %s" % (str(+W)[:int(14)], str(+Lam)[:int(14)]))
print("      mu        = %s" % str(+mu)[:int(18)])
print("      published : 7.10320533413700172750", flush=True)
print("")
sd = window(int(3), int(3), int(5))
print("  (a0,a1,b) = (3,3,5)   Salikhov's integral")
print("      full window derived here : %s"
      % " U ".join("[%s,%s)" % (x, y) for x, y in sd[0]))
two = ([sd[0][int(0)], sd[0][int(1)]], sd[int(1)])
mu2, W2, L2b, _, _ = law(int(3), int(3), int(5), int(5), int(-3), int(5), two)
print("      with his own two-branch window : W = %s , Lambda = %s , mu = %s"
      % (str(+W2)[:int(10)], str(+L2b)[:int(14)], str(+mu2)[:int(18)]))
print("      published                      : 7.606308")
mu3, W3, L3b, _, _ = law(int(3), int(3), int(5), int(5), int(-3), int(5), sd)
print("      with the full three-branch window : W = %s , mu = %s   [PREDICTION]"
      % (str(+W3)[:int(10)], str(+mu3)[:int(18)]), flush=True)

if DO_BAI:
    print("")
    print("  Bai's point (1857,1857,2785) -- the heavy stage", flush=True)
    tB = time.time()
    sd = window(int(1857), int(1857), int(2785))
    print("      window : %d branches, first %s to %s, built in %.1f s"
          % (len(sd[0]), sd[0][0][0], sd[0][0][1], time.time() - tB), flush=True)
    mu, W, Lam, S, s = law(int(1857), int(1857), int(2785), int(5), int(-3), int(5), sd)
    print("      W = %s   (the exact ray (2,2,3) at this scale gives 599.138404)"
          % str(+W)[:int(14)])
    print("      Lambda = %s" % str(+Lam)[:int(14)])
    print("      mu = %s" % str(+mu)[:int(18)])
    print("      Bai, arXiv:2609.11276 : 7.101862832357", flush=True)
else:
    print("\n  (Bai's point skipped: DO_BAI = False)")


# ============================================================ 7. scale invariance
hdr("STAGE 7  --  exact scale invariance  W = a1 . Jhat(a0/a1, b/a1)   (Theorem 7)")
def Wof(a0, a1, b):
    segs, d = window(a0, a1, b)
    R = max(b, a0 + int(4) * a1 - int(2) * b)
    lo = Fr(int(1), d * R); W = D30(0)
    for x0, y0 in segs:
        x1 = max(x0, lo)
        if y0 > x1: W += digamma(y0) - digamma(x1)
    return W / D30(d)
def Jhat(x, kap, U=20000.0):
    """1-dimensional scale-free integral of the criterion"""
    h = x / float(2); tot = float(0); u = float(1); EPSJ = 1e-11
    def clipJ(lo, hi, cons):
        for (aa, bb, sense) in cons:
            if abs(aa) < 1e-14:
                if sense * bb < -1e-13: return None
                continue
            t = -bb / aa
            if (aa > 0) == (sense > 0): lo = max(lo, t)
            else: hi = min(hi, t)
            if hi <= lo: return None
        return (lo, hi)
    while u < U:
        ue = u + EPSJ
        m = math.floor(ue); k = math.floor(kap * ue); l = math.floor(h * ue)
        hi = min(c for c in (float(m + 1), (k + 1) / kap, (l + 1) / h, U) if c > u + EPSJ / 2)
        aL = kap - float(2); bL = float(2) * m - k
        aR = h; bR = -float(l)
        segs = []
        r = clipJ(u, hi, [(aL, bL, 1), (aR, bR - 0.5, 1), (aR - aL, bR - bL - 0.5, -1)])
        if r: segs.append(r)
        r = clipJ(u, hi, [(aL, bL, 1), (aR - aL, bR - bL + 0.5, -1)])
        if r: segs.append(r)
        if len(segs) == int(2):
            (p1, q1), (p2, q2) = segs
            if p2 <= q1 and p1 <= q2: segs = [(min(p1, p2), max(q1, q2))]
        for (p1, q1) in segs:
            if q1 > p1: tot += float(1) / p1 - float(1) / q1
        u = hi
    return tot + (float(1) / float(12)) / U
import math
print("  (a0,a1,b)             W exact        a1 . Jhat        difference")
for t in [(int(2),int(2),int(3)), (int(6),int(4),int(7)), (int(7),int(7),int(11)),
          (int(4),int(4),int(5)), (int(3),int(3),int(5))]:
    a0, a1, b = t
    W = Wof(a0, a1, b); J = a1 * Jhat(a0 / a1, b / a1)
    print("  %19s  %12s  %12s   %+.2e"
          % (str(t), str(+W)[:int(11)], ("%.9f" % J)[:int(11)], J - float(W)), flush=True)
print("  closed form at the ray : Jhat(1, 3/2) = (psi(2/3) - psi(1/2))/2 = %s"
      % str(+((digamma(Fr(2,3)) - digamma(Fr(1,2))) / D30(2)))[:int(12)])
print("  the residual is truncation only: it falls with U (see the note, Section 8)")
print("  elapsed %.1f s" % (time.time() - T0), flush=True)

# ============================================================ 8. a = 1857 strict
if DO_BAI and not QUICK:
    hdr("STAGE 8  --  a = 1857 is a strict minimum of its line   (Section 10)")
    ref = None
    for a in (int(1855), int(1857), int(1859)):
        b = (int(3) * a - int(1)) // int(2)
        sd = window(a, a, b)
        mu, W, Lam, S, s = law(a, a, b, int(5), int(-3), int(5), sd)
        if a == int(1857): ref = mu
        print("  (%d,%d,%d)   Q = %d   mu = %s" % (a, a, b, int(2) * a, str(+mu)[:int(18)]),
              flush=True)
    print("  the neighbours lie above; the vertex is exactly Q = 2a = 3714")
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)


if QUICK:
    print("")
    print("STAGE 9  --  skipped (QUICK = True); unchanged since the first version")
else:
    # ============================================================ 9. the x = 1 series
    hdr("STAGE 9  --  the slice x = 1 in closed form, and unimodality in Q   (Section 10b)")
    import math as _m
    def Jser(Q, MMAX=int(100000)):
        """Jhat(1, 3/2 - 1/Q) by the explicit series; tail density 1/8"""
        d = float(1) / Q; a = float(1) + d; bq = float(1.5) - d; tot = float(0)
        for m in range(int(1), MMAX + int(1)):
            if m & int(1):
                z = float(1.5) - d * m; f = z - _m.floor(z)
                ln = f / a; t2 = (float(1) - f) / bq
                if t2 < ln: ln = t2
            else:
                z = -d * m; f = z - _m.floor(z)
                if f <= float(0.5): continue
                ln = (f - float(0.5)) / a; t2 = (float(1) - f) / bq
                if t2 < ln: ln = t2
            if ln > float(0): tot += float(1) / m - float(1) / (m + ln)
        return tot + float(0.125) / MMAX
    def muQser(Q):
        y = float(1.5) - float(1) / Q
        A = float(5) - float(2) * y
        B = -(float(1) * (float(-6) + float(25)) + float(4) * (float(-3) + float(25))
              - float(4) * y * float(-3))
        C = float(1) * (float(25) + float(2) * float(-3) * float(25)) \
            + float(4) * float(-3) * float(25) - float(2) * y * float(25)
        E = -float(1) * float(25) * float(25)
        r = None
        for g in (float(60), float(200), float(1000), float(5000)):
            z = g
            for _ in range(int(300)):
                f = ((A * z + B) * z + C) * z + E; fp = (float(3) * A * z + float(2) * B) * z + C
                if fp == float(0): break
                nz = z - f / fp
                if abs(nz - z) <= 1e-15 * abs(nz): z = nz; break
                z = nz
            if z > 1e-9 and abs(((A * z + B) * z + C) * z + E) < 1e-5 * max(float(1), abs(E)):
                r = z; break
        p1 = B / A + r; q1 = -E / (A * r); e1 = -p1; e2 = q1
        F12 = e2*e2 + float(6)*e2*e1 + float(25)*(e1*e1 - float(2)*e2) + float(36)*e2 \
              + float(150)*e1 + float(625)
        G12 = e2 - float(25)*e1 + float(625)
        S = float(0.5)*_m.log(r) + _m.log(abs(r*r + float(6)*r + float(25))) - y*_m.log(abs(r - float(25)))
        s = -float(0.5)*(float(0.5)*_m.log(e2) + _m.log(F12) - y*_m.log(G12))
        Lam = max(y, float(5) - float(2)*y) - Jser(Q) - float(2.5)*(float(2) - y)*_m.log(float(2))
        return float(1) + (S + Lam) / (s - Lam)
    ref = (digamma(Fr(int(2), int(3))) - digamma(Fr(int(1), int(2)))) / D30(2)
    print("  Q -> infinity :  Jser(10^7) = %.10f   vs (psi(2/3)-psi(1/2))/2 = %s"
          % (Jser(int(10000000), int(300000)), str(+ref)[:int(12)]))
    print("")
    print("  Q        mu(Q)            Q        mu(Q)")
    vals = []
    for Q in (int(200), int(800), int(1800), int(3000), int(3400), int(3714),
              int(4200), int(6500), int(12000), int(60000), int(1000000)):
        v = muQser(Q); vals.append((Q, v))
    for i in range(int(0), len(vals), int(2)):
        a_ = vals[i]; b_ = vals[i+1] if i+1 < len(vals) else None
        line = "  %8d  %.9f" % a_
        if b_: line += "   %8d  %.9f" % b_
        print(line)
    brk = sum(int(1) for i in range(int(1), len(vals) - int(1))
              if vals[i][1] > vals[i-1][1] and vals[i+1][1] < vals[i][1])
    mn = min(vals, key=lambda t: t[1])
    print("  unimodal on this sample : %s ; minimum at Q = %d" % ("yes" if brk == int(0) else "NO", mn[0]))
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

hdr("STAGE 10  --  the sixteen admissible configurations with P < 100  (Section 9)")

# The admissibility condition P^2 - N(w) = 2P Im(w) of Theorem 1 is, for
# w = u + v i, equivalent to u^2 + (v+P)^2 = 2 P^2. Enumerate it exhaustively;
# the primitive solutions with u, v >= 1 are the admissible configurations.
CFG = []
for P_ in range(int(2), int(100)):
    tgt = int(2) * P_ * P_
    for u_ in range(int(1), P_ + int(1)):
        rem = tgt - u_ * u_
        if rem < int(0): continue
        sq = isqrt(rem)
        if sq * sq != rem: continue
        v_ = sq - P_
        if v_ < int(1): continue
        g = u_
        w_ = v_
        while w_: g, w_ = w_, g % w_
        if g == int(1): CFG.append((P_, u_, v_))
print("  primitive solutions of u^2 + (v+P)^2 = 2P^2 with P < 100 : %d" % len(CFG), flush=True)
print("  (this is the count asserted in the summary)", flush=True)
print("")
print("  %-13s %-9s %-7s %13s %13s  %s"
      % ("(P, w)", "saddles", "N(w)", "S", "s", "s>0 and S>0"), flush=True)
sd223 = window(int(2), int(2), int(3))
npass = int(0); passing = []
for P_, u_, v_ in CFG:
    NN_ = u_ * u_ + v_ * v_          # N(w)
    Dd_ = u_ * u_ - v_ * v_          # Re(w^2)
    A_ = int(2) + int(4) * int(2) - int(2) * int(3)
    B_ = -(int(2) * (int(2) * Dd_ + P_ * P_) + int(4) * int(2) * (Dd_ + P_ * P_)
           - int(4) * int(3) * Dd_)
    C_ = int(2) * (NN_ * NN_ + int(2) * Dd_ * P_ * P_) + int(4) * int(2) * Dd_ * P_ * P_ \
         - int(2) * int(3) * NN_ * NN_
    E_ = -int(2) * P_ * P_ * NN_ * NN_
    _r, _p, _q, oth = cuberoots(A_, B_, C_, E_)
    kind = "1 real + pair" if oth is None else "3 real"
    mu_, W_, Lam_, S_, s_ = law(int(2), int(2), int(3), P_, Dd_, NN_, sd223)
    ok = (s_ > D30(0) and S_ > D30(0))
    if ok: npass += int(1); passing.append((P_, u_, v_))
    print("  (%2d, %2d+%2di) %-9s %-7d %13s %13s  %s"
          % (P_, u_, v_, kind, NN_, str(+S_)[:int(11)], str(+s_)[:int(11)],
             "YES" if ok else "no"), flush=True)
print("")
print("  configurations passing the saddle-point test at (2,2,3) : %d" % npass, flush=True)
print("  namely : %s"
      % ", ".join("(%d, %d+%di)" % c for c in passing), flush=True)
print("  these are the first two terms of the Pell sequence of Bai (2026).", flush=True)
print("  NOTE. The test above is pure analysis: it carries no arithmetic. The", flush=True)
print("  quantity s printed here is s_min, which by Theorem 2 gives a LOWER bound", flush=True)
print("  for mu; stage 12 replaces it by the min-max value where it matters.", flush=True)
print("  elapsed %.1f s" % (time.time() - T0), flush=True)

hdr("STAGE 11  --  the triple sweep behind the table of Section 9")

if not DO_SWEEP:
    print("  skipped (DO_SWEEP = False at the top of this file)", flush=True)
else:
    NPRIM = int(0); NZERO = int(0)
    for _a0 in range(int(1), int(11)):
        for _a1 in range(int(1), int(11)):
            for _b in range(int(1), int(23)):
                _g = _a0
                for _t in (_a1, _b):
                    _h = _t
                    while _h: _g, _h = _h, _g % _h
                if _g != int(1): continue
                NPRIM += int(1)
                if _a0 + int(4) * _a1 - int(2) * _b == int(0): NZERO += int(1)
    print("  range: primitive (a0,a1,b), a0,a1 <= 10, b <= 22, for each of the", flush=True)
    print("  sixteen configurations: %d primitive triples, of which %d are degenerate"
          % (NPRIM, NZERO), flush=True)
    print("  (a0+4a1-2b = 0, so the cubic drops a degree) and are handled apart.",
          flush=True)
    print("", flush=True)
    print("  %-13s %8s %8s  %s" % ("(P, w)", "s,S>0", "s>Lambda", "least screened mu"), flush=True)
    glob = None
    SURV = []
    SCREEN = D30("7.1033")
    WCACHE = {}
    def wof(t):
        if t not in WCACHE: WCACHE[t] = window(t[int(0)], t[int(1)], t[int(2)])
        return WCACHE[t]
    # Build every window once, up front, with a progress line: the windows are
    # the same for all sixteen configurations, and building them inside the first
    # one would leave the run quiet for a long stretch.
    print("  building the %d windows once (they do not depend on the configuration)"
          % (NPRIM - NZERO), flush=True)
    _k = int(0)
    for _a0 in range(int(1), int(11)):
        for _a1 in range(int(1), int(11)):
            for _b in range(int(1), int(23)):
                _g = _a0
                for _t in (_a1, _b):
                    _h = _t
                    while _h: _g, _h = _h, _g % _h
                if _g != int(1): continue
                if _a0 + int(4) * _a1 - int(2) * _b == int(0): continue
                wof((_a0, _a1, _b)); _k += int(1)
                if _k % int(300) == int(0):
                    print("    %4d / %d" % (_k, NPRIM - NZERO), flush=True)
    print("  done; now the sixteen lines", flush=True)
    print("", flush=True)
    NDEG = int(0)
    for P_, u_, v_ in CFG:
        NN_ = u_ * u_ + v_ * v_
        Dd_ = u_ * u_ - v_ * v_
        n1 = int(0); n2 = int(0); best = None
        for a0_ in range(int(1), int(11)):
            for a1_ in range(int(1), int(11)):
                for b_ in range(int(1), int(23)):
                    g = a0_
                    for t_ in (a1_, b_):
                        h = t_
                        while h: g, h = h, g % h
                    if g != int(1): continue
                    if a0_ + int(4) * a1_ - int(2) * b_ == int(0):
                        NDEG += int(1); continue
                    try:
                        sdx = wof((a0_, a1_, b_))
                        mux, Wx, Lamx, Sx, sx = law(a0_, a1_, b_, P_, Dd_, NN_, sdx,
                                                    screen=True)
                    except Exception:
                        continue
                    if sx > D30(0) and Sx > D30(0):
                        n1 += int(1)
                        if sx > Lamx:
                            n2 += int(1)
                            if mux < SCREEN:
                                SURV.append((P_, u_, v_, a0_, a1_, b_))
                            if best is None or mux < best[int(0)]:
                                best = (mux, a0_, a1_, b_)
        if best is not None and (glob is None or best[int(0)] < glob[int(0)]):
            glob = (best[int(0)], P_, u_, v_, best[int(1)], best[int(2)], best[int(3)])
        txt = "--" if best is None else "%s at (%d,%d,%d)" % (
            str(+best[int(0)])[:int(12)], best[int(1)], best[int(2)], best[int(3)])
        print("  (%2d, %2d+%2di) %8d %8d  %s" % (P_, u_, v_, n1, n2, txt), flush=True)
    print("", flush=True)
    print("  least SCREENED mu over all sixteen configurations and the whole range :", flush=True)
    print("    %s at (P,w) = (%d, %d+%di), (a0,a1,b) = (%d,%d,%d)"
          % (str(+glob[int(0)])[:int(14)], glob[int(1)], glob[int(2)], glob[int(3)],
             glob[int(4)], glob[int(5)], glob[int(6)]), flush=True)
    print("  triples skipped as degenerate (a0+4a1-2b = 0) : %d over the sixteen lines"
          % NDEG, flush=True)
    print("  triples left by the screening below %s : %d" % (SCREEN, len(SURV)), flush=True)
    print("  -> these go to stage 12; a screened value is a LOWER bound, not a value.",
          flush=True)
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)


# ============================================================ 12. the min-max value
hdr("STAGE 12  --  the min-max value of Theorem 2, and the verdict on the survivors")

if not DO_MINMAX:
    print("  skipped (DO_MINMAX = False at the top of this file)", flush=True)
else:
    def _cxroots(A, B, C, E):
        """the three roots of A y^3 + B y^2 + C y + E, A != 0, by Durand-Kerner"""
        if A == int(0): return []
        a = B / A; bb = C / A; c = E / A
        r = [complex(0.4, 0.9) ** k for k in range(int(3))]
        for _ in range(int(800)):
            new = []
            for i in range(int(3)):
                num = ((r[i] + a) * r[i] + bb) * r[i] + c
                den = 1.0
                for j in range(int(3)):
                    if j != i: den *= (r[i] - r[j])
                new.append(r[i] - num / den if den != 0 else r[i])
            if max(abs(new[i] - r[i]) for i in range(int(3))) < 1e-13:
                r = new; break
            r = new
        return r

    def _cardano(A, B, C, E):
        """closed-form roots; used only for the bulk control below, where the
        question is a comparison of two levels.  The min-max keeps the iterative
        solver, and the two are checked against each other on the first
        configuration."""
        if A == int(0): return []
        a = B / A; b = C / A; c = E / A
        p = b - a * a / 3.0
        q = 2.0 * a * a * a / 27.0 - a * b / 3.0 + c
        off = -a / 3.0
        d = (q / 2.0) ** 2 + (p / 3.0) ** 3
        if d > 0.0:
            sd = math.sqrt(d)
            def cb(x): return math.copysign(abs(x) ** (1.0 / 3.0), x)
            uu = cb(-q / 2.0 + sd); vv = cb(-q / 2.0 - sd)
            re = -(uu + vv) / 2.0 + off; im = math.sqrt(3.0) * (uu - vv) / 2.0
            return [complex(uu + vv + off, 0.0), complex(re, im), complex(re, -im)]
        if p == 0.0: return [complex(off, 0.0)] * int(3)
        m = 2.0 * math.sqrt(-p / 3.0)
        arg = 3.0 * q / (p * m)
        if arg > 1.0: arg = 1.0
        if arg < -1.0: arg = -1.0
        th = math.acos(arg) / 3.0
        return [complex(m * math.cos(th - 2.0 * math.pi * k / 3.0) + off, 0.0)
                for k in range(int(3))]

    def _cubic(a0, a1, b, P, Dd, NN):
        M = P * P
        return (a0 + int(4) * a1 - int(2) * b,
                -(a0 * (int(2) * Dd + M) + int(4) * a1 * (Dd + M) - int(4) * b * Dd),
                a0 * (NN * NN + int(2) * Dd * M) + int(4) * a1 * Dd * M - int(2) * b * NN * NN,
                -a0 * M * NN * NN)

    def _lev(y, a0, a1, b, Dd, NN, M):
        """log |g(y)| at a complex y"""
        yr = y.real; yi = y.imag
        m2 = yr * yr + yi * yi
        if m2 <= 0.0: return -1e300
        tr = yr * yr - yi * yi - 2.0 * Dd * yr + float(NN) * float(NN)
        ti = 2.0 * yr * yi - 2.0 * Dd * yi
        t2 = tr * tr + ti * ti
        if t2 <= 0.0: return -1e300
        dr = yr - float(M); d2 = dr * dr + yi * yi
        if d2 <= 0.0: return 1e300
        return (a0 / 4.0) * math.log(m2) + (a1 / 2.0) * math.log(t2) - (b / 2.0) * math.log(d2)

    def minmax(a0, a1, b, P, u, v, ngrid):
        """min-max value of log|h| between the endpoints, read off the exact
        critical value nearest to the grid level.  Computed in the x-plane and,
        by conjugation symmetry, from -conj(w) down to the real axis."""
        Dd = u * u - v * v; NN = u * u + v * v; M = P * P
        A, B, C, E = _cubic(a0, a1, b, P, Dd, NN)
        ys = _cxroots(A, B, C, E)
        if not ys: return None, None, True
        pts = [complex(-u, v), complex(P, 0.0), complex(-P, 0.0), complex(0.0, 0.0),
               complex(u, v)]
        for z in ys:
            rt = complex(z) ** 0.5
            pts.append(rt); pts.append(-rt)
        rx = [q.real for q in pts]; iy = [abs(q.imag) for q in pts]
        span = max(max(rx) - min(rx), 2.0 * max(iy), 1.0)
        x0 = min(rx) - 0.30 * span; x1 = max(rx) + 0.30 * span
        yt = max(max(iy), 0.20 * span) * 1.30
        nx = int(ngrid); ny = max(int(40), int(ngrid * yt / (x1 - x0)))
        if nx * ny > int(1200000): ny = int(1200000) // nx
        hx = (x1 - x0) / (nx - int(1)); hy = yt / (ny - int(1))
        def lh(xr, xi):
            yr = xr * xr - xi * xi; yi2 = 2.0 * xr * xi
            return _lev(complex(yr, yi2), a0, a1, b, Dd, NN, M)
        val = [0.0] * (nx * ny)
        for j in range(ny):
            xi = j * hy; base = j * nx
            for i in range(nx):
                val[base + i] = lh(x0 + i * hx, xi)
        si = min(nx - int(1), max(int(0), int(round((-float(u) - x0) / hx))))
        sj = min(ny - int(1), max(int(0), int(round(float(v) / hy))))
        s0 = sj * nx + si
        INF = float("inf")
        best = [INF] * (nx * ny); best[s0] = val[s0]
        pq = [(val[s0], s0)]; lvl = None; border = False
        while pq:
            d, uu = heapq.heappop(pq)
            if d > best[uu]: continue
            j, i = divmod(uu, nx)
            if j == int(0): lvl = d; break
            if i == int(0) or i == nx - int(1) or j == ny - int(1): border = True
            for di, dj in ((int(1), int(0)), (int(-1), int(0)),
                           (int(0), int(1)), (int(0), int(-1))):
                ii = i + di; jj = j + dj
                if int(0) <= ii < nx and int(0) <= jj < ny:
                    vv = jj * nx + ii
                    nd = d if d > val[vv] else val[vv]
                    if nd < best[vv]:
                        best[vv] = nd
                        heapq.heappush(pq, (nd, vv))
        if lvl is None: return None, None, True
        crit = [(_lev(complex(z), a0, a1, b, Dd, NN, M), z) for z in ys]
        kb = min(crit, key=lambda cc: abs(cc[int(0)] - lvl))
        return kb[int(0)], abs(kb[int(0)] - lvl), border

    print("  Every selection below is repeated on each grid of MM_GRIDS = %s."
          % (MM_GRIDS,), flush=True)
    print("  The LEVEL is always read off the exact critical value; the grid only", flush=True)
    print("  decides WHICH stationary point is the bottleneck.", flush=True)
    print("", flush=True)

    print("  CALIBRATION 1 : (P,w) = (5,1+2i), (a0,a1,b) = (2,2,3)", flush=True)
    print("    expected -3.524772924, the conjugate pair", flush=True)
    for gg in MM_GRIDS:
        lv, er, bd = minmax(int(2), int(2), int(3), int(5), int(1), int(2), gg)
        print("      grid %4d : level = %+.9f   grid-to-critical gap %.1e"
              % (gg, lv, er), flush=True)

    print("  CALIBRATION 2 : (P,w) = (29,1+12i), (a0,a1,b) = (2,2,3)", flush=True)
    A_, B_, C_, E_ = _cubic(int(2), int(2), int(3), int(29), int(-143), int(145))
    rts = _cxroots(A_, B_, C_, E_)
    for z in sorted(rts, key=lambda q: q.real):
        print("      y = %14.6f    log|g| = %+.9f"
              % (z.real, _lev(z, int(2), int(2), int(3), int(-143), int(145), int(841))),
              flush=True)
    print("    expected +2.095534589, i.e. y = -27.318165, NOT the least of the three",
          flush=True)
    _mu29, _W29, _L29, _S29, _s29 = law(int(2), int(2), int(3), int(29), int(-143),
                                        int(145), window(int(2), int(2), int(3)))
    print("    arithmetic factor at this configuration : Lambda = %s" % str(+_L29)[:int(16)],
          flush=True)
    print("      R = 4, the power of 2 as 7/2, the log 3 carried by the content of P+w,",
          flush=True)
    print("      no contribution from 29 itself, window measure %s" % str(+_W29)[:int(9)],
          flush=True)
    print("      (this is the value obtained independently by Y. Bai; see (O6))",
          flush=True)
    for gg in MM_GRIDS:
        lv2, er2, bd2 = minmax(int(2), int(2), int(3), int(29), int(1), int(12), gg)
        print("      grid %4d : level = %+.9f   grid-to-critical gap %.1e"
              % (gg, lv2, er2), flush=True)
    print("", flush=True)

    # ---- which stationary point carries the largest exponent, over the whole range
    print("  CONTROL : in the conjugate-pair branch, is the real root always the one", flush=True)
    print("  of largest exponent?  (S and s are defined as max and -min over the", flush=True)
    print("  three critical levels, so nothing depends on the answer; but a reader", flush=True)
    print("  may assume it, and it is false.)", flush=True)
    npair = int(0); nexc = int(0); nadm = int(0)
    print("    (one line per configuration, so the run never goes quiet)", flush=True)
    for P_, u_, v_ in CFG:
        Dd_ = u_ * u_ - v_ * v_; NN_ = u_ * u_ + v_ * v_; M_ = P_ * P_
        for a0_ in range(int(1), int(11)):
            for a1_ in range(int(1), int(11)):
                for b_ in range(int(1), int(23)):
                    g = a0_
                    for t_ in (a1_, b_):
                        h = t_
                        while h: g, h = h, g % h
                    if g != int(1): continue
                    if a0_ + int(4) * a1_ - int(2) * b_ == int(0): continue
                    rr = _cardano(*_cubic(a0_, a1_, b_, P_, Dd_, NN_))
                    if not rr: continue
                    re_ = [z for z in rr if abs(z.imag) < 1e-9 * max(1.0, abs(z.real))]
                    pr_ = [z for z in rr if abs(z.imag) >= 1e-9 * max(1.0, abs(z.real))]
                    if len(re_) != int(1) or len(pr_) != int(2): continue
                    npair += int(1)
                    Er = _lev(re_[int(0)], a0_, a1_, b_, Dd_, NN_, M_)
                    Ep = _lev(pr_[int(0)], a0_, a1_, b_, Dd_, NN_, M_)
                    if Er < Ep:
                        nexc += int(1)
                        if max(Er, Ep) > 0.0 and -min(Er, Ep) > 0.0: nadm += int(1)
        if P_ == int(5):
            # cross-check the closed-form solver against the iterative one, on
            # this configuration, triple by triple
            dis = int(0); seen = int(0)
            for a0_ in range(int(1), int(11)):
                for a1_ in range(int(1), int(11)):
                    for b_ in range(int(1), int(23)):
                        g = a0_
                        for t_ in (a1_, b_):
                            h = t_
                            while h: g, h = h, g % h
                        if g != int(1): continue
                        if a0_ + int(4) * a1_ - int(2) * b_ == int(0): continue
                        cu = _cubic(a0_, a1_, b_, P_, Dd_, NN_)
                        r1 = _cardano(*cu); r2 = _cxroots(*cu)
                        def verdict(rr):
                            re_ = [z for z in rr if abs(z.imag) < 1e-9 * max(1.0, abs(z.real))]
                            pr_ = [z for z in rr if abs(z.imag) >= 1e-9 * max(1.0, abs(z.real))]
                            if len(re_) != int(1) or len(pr_) != int(2): return None
                            return (_lev(re_[int(0)], a0_, a1_, b_, Dd_, NN_, P_ * P_)
                                    < _lev(pr_[int(0)], a0_, a1_, b_, Dd_, NN_, P_ * P_))
                        seen += int(1)
                        if verdict(r1) != verdict(r2): dis += int(1)
            print("      closed-form vs iterative solver on this line : %d triples, %d disagreements"
                  % (seen, dis), flush=True)
        print("      (%2d,%2d+%2di) done : %5d pairs, %5d exceptions, %d admitted so far"
              % (P_, u_, v_, npair, nexc, nadm), flush=True)
    print("    conjugate-pair cases over the sixteen lines : %d" % npair, flush=True)
    print("    cases where the real root is NOT the largest : %d" % nexc, flush=True)
    print("    of those, cases passing S > 0 and s > 0      : %d" % nadm, flush=True)
    if nadm == int(0):
        print("    -> in every exception the larger of the two levels is negative, so the",
              flush=True)
        print("       triple is excluded by S > 0 under either reading.", flush=True)
    print("", flush=True)

    try:
        todo = SURV
    except NameError:
        todo = []
    if not todo:
        print("  (stage 11 was skipped, so there is no list of survivors to settle)",
              flush=True)
    else:
        print("  VERDICT on the %d triples left by the screening of stage 11" % len(todo),
              flush=True)
        for gg in MM_GRIDS:
            nvoid = int(0); nb = int(0); gbest = None; thin = None; nres = int(0)
            ndone = int(0)
            print("      grid %4d : starting on %d triples" % (gg, len(todo)), flush=True)
            for (P_, u_, v_, a0_, a1_, b_) in todo:
                NN_ = u_ * u_ + v_ * v_; Dd_ = u_ * u_ - v_ * v_
                mux, Wx, Lamx, Sx, sminx = law(a0_, a1_, b_, P_, Dd_, NN_,
                                               window(a0_, a1_, b_))
                lv3, er3, bd3 = minmax(a0_, a1_, b_, P_, u_, v_, gg)
                ndone += int(1)
                if ndone % int(10) == int(0):
                    print("        %3d / %d  (%d with no bound so far)"
                          % (ndone, len(todo), nvoid), flush=True)
                if lv3 is None:
                    nres += int(1); continue
                st = D30(repr(-lv3))
                if st <= Lamx:
                    nvoid += int(1)
                    m = float(Lamx - st)
                    if thin is None or m < thin: thin = m
                else:
                    nb += int(1)
                    mt = D30(1) + (Sx + Lamx) / (st - Lamx)
                    if gbest is None or mt < gbest[int(0)]:
                        gbest = (mt, P_, u_, v_, a0_, a1_, b_)
            txt = "--" if gbest is None else "%s at (%d,%d+%di) (%d,%d,%d)" % (
                (str(+gbest[int(0)])[:int(16)],) + gbest[int(1):])
            print("    grid %4d : %3d give NO bound, %2d give a bound, %d unresolved"
                  % (gg, nvoid, nb, nres), flush=True)
            print("                slenderest void margin %s ; least mu %s"
                  % ("--" if thin is None else "%.4f" % thin, txt), flush=True)
    print("  elapsed %.1f s" % (time.time() - T0), flush=True)

print("")
print("=" * int(74))
print("total elapsed %.1f s" % (time.time() - T0))
print("=" * int(74))

